LACS: Distribution-Sensitive Label-Agnostic Confidence Selection for Dynamic Data Pruning

Training on large datasets motivates selecting which examples receive expensive training computation. Fixed quotas determine the amount of pruning in advance, while absolute confidence cutoffs depend on the score scale. We study a population-relative alternative that adapts the threshold and retained count together. We introduce LACS (Label-Agnostic Confidence Selector), a training-time rule based on maximum predictive confidence, requiring neither labels at selection time nor per-example gradients. LACS removes examples at or above a log-mean-exp reference plus a margin. We characterize its sensitivity to score gaps and mass, and derive an exact no-pruning condition. For $0<\rho<1$, the removed fraction is at most $\rho$ and at least one example remains. The unsigned score permits both confidently correct and confidently wrong examples to be removed. Seven evaluation settings include neural training, language modeling, and boosting. Neural execution studies reduce backward-active rows by 10-35%; on CIFAR-10, 29% fewer backward rows accompany accuracy means of 89.77% versus 89.82% for full CE. At a matched backward budget and number of optimizer updates, LACS is 1.0 pp above small-batch training and 1.2 pp above random selection over five seeds. Across 14 tabular datasets, quadratic boosting reduces mean test error from 23.36% to 22.96%. Its full training replays use about 30% fewer fitting rows; these counters span a different horizon from validation-selected accuracy. In one RBF-SVM case study, elapsed time falls by 37% with slightly lower error. These findings separate selective-work reduction from realized acceleration: the current exact-current-score neural implementation uses an additional scoring forward, so its backward sparsity does not yet translate into wall-clock acceleration. This overhead is an execution choice rather than a requirement of the selection rule.

==> figures/generate_main_geometry.py <==
"""Reproduce the two analytical slices in Figure 1 (no training data)."""
from pathlib import Path
import json
import numpy as np
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
RHO, TAU, C_LOW, C_HIGH = .7, .2, .5, .7
BLUE, RED, GRAY = '#174a7a', '#9b1c1c', '#555555'
THRESHOLD = '#1f77b4'
LIGHT_BLUE, LIGHT_RED, LIGHT_GRAY = '#dce9f5', '#f9dddd', '#e6e6e6'

def threshold(r, delta):
    return C_LOW + TAU*np.log((1-np.asarray(r))+np.asarray(r)*np.exp(np.asarray(delta)/TAU)) + TAU*np.log(1/RHO)

def setup(title, xlabel, xlim, ylim):
    fig, ax = plt.subplots(figsize=(4.6, 3.6))
    ax.set(xlim=xlim, ylim=ylim)
    ax.set_title(title, fontsize=11.5, fontweight='bold', pad=7)
    ax.set_xlabel(xlabel, fontsize=10.5)
    ax.set_ylabel('Confidence / threshold', fontsize=10.5)
    ax.tick_params(labelsize=9)
    ax.grid(alpha=.13)
    return fig, ax

def save(fig, ax, stem):
    ax.legend(loc='upper left', fontsize=9, frameon=True, framealpha=.95, borderpad=.4)
    fig.tight_layout(pad=.8)
    fig.canvas.draw()
    # Check internal annotations are inside the axes; axis titles/labels are intentionally outside.
    renderer = fig.canvas.get_renderer()
    abox = ax.get_window_extent(renderer)
    for text in ax.texts:
        b = text.get_window_extent(renderer)
        if b.width > 0:
            assert abox.x0-1 <= b.x0 and b.x1 <= abox.x1+1, (stem, text.get_text(), 'horizontal overflow')
            assert abox.y0-1 <= b.y0 and b.y1 <= abox.y1+1, (stem, text.get_text(), 'vertical overflow')
    fig.savefig(ROOT/f'{stem}.pdf', bbox_inches='tight')
    fig.savefig(ROOT/f'{stem}.png', dpi=220, bbox_inches='tight')
    plt.close(fig)

def arrows(ax, origin, left, right, y, labels, colors, text_y):
    for end, label, color in zip([left, right], labels, colors):
        ax.annotate('', xy=(end,y), xytext=(origin,y),
                    arrowprops={'arrowstyle':'->','lw':1.8,'color':color, 'shrinkA':0,'shrinkB':0})
        ax.text((origin+end)/2, text_y, label, fontsize=9.3, ha='center', va='bottom',
                fontweight='bold', color=color)

def main():
    a=np.exp(-(C_HIGH-C_LOW)/TAU)
    critical_r=(RHO-a)/(1-a)
    r=np.linspace(.001,.9,900)
    t=threshold(r,C_HIGH-C_LOW)
    assert abs(float(threshold(critical_r,C_HIGH-C_LOW))-C_HIGH)<1e-12
    fig,ax=setup('Mass changes the threshold',r'Upper-cluster mass $r$',(0,.9),(.48,.86))
    ax.axvspan(0,critical_r,color=LIGHT_RED)
    ax.axvspan(critical_r,RHO,color=LIGHT_BLUE)
    ax.axvspan(RHO,.9,color=LIGHT_GRAY)
    ax.plot(r,t,color=THRESHOLD,lw=2.3,label='LACS threshold')
    ax.axhline(C_HIGH,color=THRESHOLD,ls='--',lw=1.9,label=r'Upper confidence $c_H=.70$')
    ax.axvline(critical_r,color=THRESHOLD,ls=':',lw=1.5)
    ax.text(.12,.751,'PRUNE',color=RED,fontsize=10.8,fontweight='bold')
    ax.text(.56,.751,'NO PRUNE',color=BLUE,fontsize=9.4,fontweight='bold')
    ax.text(.80,.651,'NO-PRUNE\nLIMIT\n'+r'$r\geq\rho$',ha='center',va='center',
            color=GRAY,fontsize=9.2,fontweight='bold')
    ax.text(critical_r,.555,rf'$r_{{\rm crit}}\approx{critical_r:.2f}$',ha='center',fontsize=9.5,color=BLUE)
    arrows(ax,critical_r,.03,.875,.491,('PRUNE','NO PRUNE'),(RED,BLUE),.502)
    ax.set_xticks([0,.2,.4,.6,.7,.9])
    save(fig,ax,'mass_threshold_compact')

    r_fixed=.4
    critical_c=C_LOW+TAU*np.log((1-r_fixed)/(RHO-r_fixed))
    ch=np.linspace(C_LOW,.95,900)
    assert abs(float(threshold(r_fixed,critical_c-C_LOW))-critical_c)<1e-12
    fig,ax=setup('Confidence changes the decision',r'Upper-cluster confidence $c_H$',(.5,.95),(.48,.98))
    ax.axvspan(.5,critical_c,color=LIGHT_BLUE)
    ax.axvspan(critical_c,.95,color=LIGHT_RED)
    ax.plot(ch,threshold(r_fixed,ch-C_LOW),color=THRESHOLD,lw=2.3,label='LACS threshold')
    ax.plot(ch,ch,color='#222222',ls='-.',lw=1.9,label=r'Upper confidence $c_H$')
    ax.axvline(critical_c,color=THRESHOLD,ls=':',lw=1.5)
    ax.text(.565,.798,'NO PRUNE',ha='center',color=BLUE,fontsize=9.5,fontweight='bold')
    ax.text(.805,.888,'PRUNE',ha='center',color=RED,fontsize=10.8,fontweight='bold')
    ax.text(critical_c,.564,rf'$c_{{H,\rm crit}}\approx{critical_c:.2f}$',ha='center',color=BLUE,fontsize=9.5)
    arrows(ax,critical_c,.515,.935,.5,('NO PRUNE','PRUNE'),(BLUE,RED),.514)
    ax.set_xticks([.5,.6,.7,.8,.9,.95])
    save(fig,ax,'confidence_threshold_compact')
    print(f'Analytical crossings checked: r_crit={critical_r:.6f}, c_H,crit={critical_c:.6f}.')

if __name__=='__main__': main()


==> figures/generate_two_cluster_geometry.py <==
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt

out = Path(__file__).resolve().parent
rho, tau, c_low = 0.7, 0.05, 0.70

def T(r, delta):
    r=np.asarray(r)
    return c_low + tau*np.log((1-r)+r*np.exp(delta/tau)) + tau*np.log(1/rho)

r=np.linspace(.001,.9,500)
fig,ax=plt.subplots(figsize=(7.2,4.4))
for d in [.02,.05,.10]:
    ax.plot(r,T(r,d),label=fr'$T(r)$, $\\Delta={d:.2f}$')
    ax.axhline(c_low+d,linestyle='--',linewidth=1,label=fr'$c_H={c_low+d:.2f}$')
ax.axvline(rho,linestyle=':',linewidth=1.2,label=fr'$r=\\rho={rho}$')
ax.set(xlabel='Upper-cluster prevalence $r$',ylabel='Adaptive threshold $T(c)$',xlim=(0,.9))
ax.legend(fontsize=8,ncol=2); ax.grid(alpha=.2); fig.tight_layout(); fig.savefig(out/'threshold_vs_r.pdf',bbox_inches='tight')
plt.close(fig)

d=np.linspace(0,.2,500)
fig,ax=plt.subplots(figsize=(7.2,4.4))
ax.plot(d,c_low+d,linewidth=2,label=r'upper confidence $c_H=c_L+\\Delta$')
for rv in [.10,.40,.60,.70]: ax.plot(d,T(rv,d),label=fr'$T(\\Delta)$, $r={rv:.2f}$')
ax.set(xlabel=r'Cluster gap $\\Delta=c_H-c_L$',ylabel='Confidence / adaptive threshold',xlim=(0,.2))
ax.legend(fontsize=8); ax.grid(alpha=.2); fig.tight_layout(); fig.savefig(out/'threshold_vs_delta.pdf',bbox_inches='tight')
plt.close(fig)

r=np.linspace(.001,rho-1e-4,700); dc=tau*np.log((1-r)/(rho-r))
fig,ax=plt.subplots(figsize=(7.2,4.6))
ax.plot(r,dc,linewidth=2,label=r'boundary $\\Delta_{\\rm crit}(r)$')
ax.fill_between(r,0,np.minimum(dc,.22),alpha=.18,label='No prune')
ax.fill_between(r,np.minimum(dc,.22),.22,alpha=.18,label='Prune upper cluster')
ax.axvline(rho,linestyle=':',linewidth=1.2,label=fr'$r=\\rho={rho}$')
ax.text(.22,.025,'NO PRUNE',fontsize=11); ax.text(.18,.145,'PRUNE',fontsize=11)
ax.set(xlabel='Upper-cluster prevalence $r$',ylabel=r'Gap $\\Delta$',xlim=(0,.85),ylim=(0,.22))
ax.legend(fontsize=8,loc='upper left'); ax.grid(alpha=.2); fig.tight_layout(); fig.savefig(out/'prune_phase_r_delta.pdf',bbox_inches='tight')
plt.close(fig)

